Concise Read-Only Specifications for Better Synthesis of Programs with Pointers -- Extended Version

In program synthesis there is a well-known trade-off between concise and strong specifications: if a specification is too verbose, it might be harder to write than the program; if it is too weak, the synthesised program might not match the user's intent. In this work we explore the use of annotations for restricting memory access permissions in program synthesis, and show that they can make specifications much stronger while remaining surprisingly concise. Specifically, we enhance Synthetic Separation Logic (SSL), a framework for synthesis of heap-manipulating programs, with the logical mechanism of read-only borrows. We observe that this minimalistic and conservative SSL extension benefits the synthesis in several ways, making it more (a) expressive (stronger correctness guarantees are achieved with a modest annotation overhead), (b) effective (it produces more concise and easier-to-read programs), (c) efficient (faster synthesis), and (d) robust (synthesis efficiency is less affected by the choice of the search heuristic). We explain the intuition and provide formal treatment for read-only borrows. We substantiate the claims (a)--(d) by describing our quantitative evaluation of the borrowing-aware synthesis implementation on a series of standard benchmark specifications for various heap-manipulating programs.

==> tables/plots.R <==
stats <- read.csv("./all_stats_performance.csv", stringsAsFactors = F)

names(stats)

cols <- c("lightblue", "coral")

########################################
##         AST Sizes 
########################################

?legend

sizes <- rbind(stats$Code.imm.,stats$Code.mut.)
sizeplot <- barplot(sizes,
          col = cols,
          # main = "AST Sizes of Synthesised Programs",
          # ylab = "Number of AST Nodes",
          ylim = c(0, 60),
          beside = T,
          las = 2)
title("AST Sizes of Synthesised Programs", line = -0.5)
legend(-1, 60, c("Read-Only    ", "Mutable    "), fill = cols, cex=1.0, 
       y.intersp = 3)
title(ylab="Number of AST Nodes", line=2.2, cex.lab=1)
text(cex=0.8, 
     x=colMeans(sizeplot)+.20, y=-1.25, 
     labels = paste(stats$Name), 
     adj = 1,
     xpd=TRUE, srt=40)

########################################
##      Number of rules applied 
########################################

rules <- rbind(log2(stats$Rules.imm.),
                log2(stats$Rules.mut.))
ruleplot <- barplot(rules,
            col = cols,
            # names = stats$Name[stats$Backtrackings.imm. > 0],
            # main = "Rules Tried while Searching",
            ylab = "",
            ylim = c(0, 11.5),
            beside = T,
            las = 2)
title("Rules Tried while Searching", line = -1)
legend(-1, 11, c("Read-Only    ", "Mutable    "), fill = cols, cex=1.0, 
       y.intersp = 3)
title(ylab="log2 of number of tried rules", line=2.2, cex.lab=1.2)
text(cex=0.8, 
     x=colMeans(ruleplot)+.20, y=-0.25, 
     labels = paste(stats$Name), 
     adj = 1,
     xpd=TRUE, srt=40)

########################################
##      Times
########################################

rules <- rbind(stats$Time.imm.,
               stats$Time.mut.)
timeplot <- barplot(rules,
                    col = cols,
                    # main = "Synthesis Time",
                    ylab = "",
                    ylim = c(0, 9),
                    beside = T,
                    las = 2)
title("Synthesis Time", line = -1)
legend(-1, 8.7, c("Read-Only    ", "Mutable    "), fill = cols, cex=1.0, 
       y.intersp = 3)
title(ylab="Time (sec)", line=2.2, cex.lab=1.2)
text(cex=0.8, 
     x=colMeans(timeplot)+.20, y=-0.25, 
     labels = paste(stats$Name), 
     adj = 1,
     xpd=TRUE, srt=40)



==> tables/robustness.R <==
par(mfrow = c(1, 1))

blue <- "lightblue"
orange <- "coral"
cols <- c("lightblue", "coral")

trees <- read.csv("./pstats5tree-0.csv", stringsAsFactors = F)
inserts <- read.csv("./pstats5srtl-0.csv", stringsAsFactors = F)

#####################################################
## Insert
#####################################################

insert <- inserts[inserts$Name == "insert-val" |
                          inserts$Name == "insert-len" |
                          inserts$Name == "insert-all", ]
insert_mut <- insert[insert$Meta.Config == "mut" & insert$Assesed.Property == "\\#rules", ]
insert_imm <- insert[insert$Meta.Config == "imm" & insert$Assesed.Property == "\\#rules", ]
insert_mut <- (unlist(c(insert_mut[1, 5:46],
                        insert_mut[2, 5:46],
                        insert_mut[3, 5:46]), use.names = FALSE))
insert_mut_log = log2(insert_mut)
insert_imm <- (unlist(c(insert_imm[1, 5:46],
                        insert_imm[2, 5:46],
                        insert_imm[3, 5:46]), use.names = FALSE))
insert_imm_log = log2(insert_imm)

boxplot(insert_imm_log, insert_mut_log, 
        col = cols,
        ylab = "log2 of number of tried rules",
        names = c("insert_imm", "insert_mut"))

hist(insert_imm_log, breaks = seq(7,17,0.25))
hist(insert_mut_log, breaks = seq(7,17,0.25))

length(insert_imm[!is.na(insert_imm)])
# 42 
length(insert_mut[!is.na(insert_imm)])
# 42

#####################################################
## Tree-copy
#####################################################

tcopy <- trees[trees$Name == "tcopy-val" |
                       trees$Name == "tcopy-len" |
                       trees$Name == "tcopy-all", ]
tcopy_mut <- tcopy[tcopy$Meta.Config == "mut" & tcopy$Assesed.Property == "\\#rules", ]
tcopy_imm <- tcopy[tcopy$Meta.Config == "imm" & tcopy$Assesed.Property == "\\#rules", ]
tcopy_mut <- (unlist(c(tcopy_mut[1, 5:46],
                       tcopy_mut[2, 5:46],
                       tcopy_mut[3, 5:46]), use.names = FALSE))
tcopy_mut_log = log2(tcopy_mut)
tcopy_imm <- (unlist(c(tcopy_imm[1, 5:46],
                       tcopy_imm[2, 5:46],
                       tcopy_imm[3, 5:46]), use.names = FALSE))
tcopy_imm_log = log2(tcopy_imm)

boxplot(tcopy_imm_log, tcopy_mut_log, 
        col = cols,
        ylab = "log2 of number of tried rules",
        names = c("tcopy_imm", "tcopy_mut"))

#####################################################
## Tree-copy-ptr
#####################################################

tcopy_ptr <- trees[trees$Name == "tcopy-ptr-val" |
                           trees$Name == "tcopy-ptr-len" |
                           trees$Name == "tcopy-ptr-all", ]
tcopy_ptr_mut <- tcopy_ptr[tcopy_ptr$Meta.Config == "mut" & tcopy_ptr$Assesed.Property == "\\#rules", ]
tcopy_ptr_imm <- tcopy_ptr[tcopy_ptr$Meta.Config == "imm" & tcopy_ptr$Assesed.Property == "\\#rules", ]
tcopy_ptr_mut <- (unlist(c(tcopy_ptr_mut[1, 5:46],
                           tcopy_ptr_mut[2, 5:46],
                           tcopy_ptr_mut[3, 5:46]), use.names = FALSE))
tcopy_ptr_mut_log = log2(tcopy_ptr_mut)
tcopy_ptr_imm <- (unlist(c(tcopy_ptr_imm[1, 5:46],
                           tcopy_ptr_imm[2, 5:46],
                           tcopy_ptr_imm[3, 5:46]), use.names = FALSE))
tcopy_ptr_imm_log = log2(tcopy_ptr_imm)

boxplot(tcopy_ptr_imm_log, tcopy_ptr_mut_log, 
        col = cols,
        ylab = "log2 of number of tried rules",
        names = c("tcopy_ptr_imm", "tcopy_ptr_mut"))

#####################################################
## List-copy
#####################################################

pstats50 <- read.csv("./pstats50.csv", stringsAsFactors = F)
lcopy_robust <- pstats50[pstats50$Name == "lcopy-val" |
                         pstats50$Name == "lcopy-len" |
                         pstats50$Name == "lcopy-all", ]

lcopy_robust_mut <- lcopy_robust[lcopy_robust$Meta.Config == "mut" & lcopy_robust$Assesed.Property == "\\#rules", ]
lcopy_robust_imm <- lcopy_robust[lcopy_robust$Meta.Config == "imm" & lcopy_robust$Assesed.Property == "\\#rules", ]

lcopy_mut <- (unlist(c(lcopy_robust_mut[1, 5:46],
                       lcopy_robust_mut[2, 5:46],
                       lcopy_robust_mut[3, 5:46]), use.names = FALSE))
lcopy_mut_log = log2(lcopy_mut)

lcopy_imm <- (unlist(c(lcopy_robust_imm[1, 5:46],
                       lcopy_robust_imm[2, 5:46],
                       lcopy_robust_imm[3, 5:46]), use.names = FALSE))
lcopy_imm_log = log2(lcopy_imm)

boxplot(lcopy_imm_log, lcopy_mut_log, 
        col = cols,
        ylab = "log2 of number of tried rules",
        names = c("lcopy_imm", "lcopy_mut"))

hist(lcopy_imm_log, breaks = seq(5,8,0.05))
hist(lcopy_mut_log, breaks = seq(5,16,0.05))

#####################################################
## All together
#####################################################

##########################
## Sanity checks
## What about NAs?
##########################

length(lcopy_imm[!is.na(lcopy_mut)])
# 126
length(lcopy_mut[!is.na(lcopy_imm)])
# 126


length(tcopy_ptr_imm[!is.na(tcopy_ptr_imm)])
# 90
length(tcopy_ptr_mut[!is.na(tcopy_ptr_mut)])
# 84

length(tcopy_ptr_imm[!is.na(tcopy_imm)])
# 126
length(tcopy_ptr_mut[!is.na(tcopy_mut)])
# 108


par(mfrow = c(1, 1))
ns <- c("lcopy (126)", "lcopy (126)",
        "insert (42)", "insert (42)",
        "tcopy (126)", "tcopy (108)",
        "tcopy-ptr (90)", "tcopy-ptr (84)")
ns2 <- c("126", "126",
         "42", "42",
         "90", "84",
         "126", "108")
ns1 <- c("lcopy", "", "insert", "", "tcopy", "", "tcopy-ptr", "")


par(mfrow = c(1, 1))
boxplot(lcopy_imm_log, lcopy_mut_log,
        insert_imm_log, insert_mut_log,
        tcopy_imm_log, tcopy_mut_log,
        tcopy_ptr_imm_log, tcopy_ptr_mut_log,
        xaxt = "n",  xlab = "",
        col = cols)
# text(x = seq_along(ns1) * 1.05, 
#      y = par("usr")[3] - 0.5, 
#      labels = ns1, xpd = TRUE)

text(x = seq_along(ns) + 0.4, 
     y = par("usr")[3] - 0.25, 
     srt = 30, adj = 1,
     labels = ns, xpd = TRUE)
leg <- c("Read-Only    ", "Mutable    ")
legend(0.3, 17, leg, fill = cols, cex=1, 
       y.intersp = 2)
# title("Distributions of attempted rule applications for synthesis perturbations", 
#       line = 0.5)
title(ylab="log2 of number of tried rules", line=2.2, cex.lab=1)

#hist(tcopy_ptr_mut_log, breaks = seq(7,17,0.25))

#####################################################
## Histograms
#####################################################

par(mfrow = c(2, 4))
foo <- function(h, c, name, yl) {
        hist(h, col = c, breaks=seq(4.5,17.5,0.5), ylim=c(0,60),
                ylab = yl, xlab = "", main = "")
        title(paste("      ", name), line = -0.0)
        legend(7, 60, 
               paste(length(h[!is.na(h)]), "data points"), 
               cex=1, 
               bty = "n",
               # fill = c,
               y.intersp = 1, )
        
        }

foo(lcopy_imm_log, blue, "lcopy (RO)", "Frequency")
foo(insert_imm_log, blue, "insert (RO)", "")
foo(tcopy_imm_log, blue, "tcopy (RO)", "")
foo(tcopy_ptr_imm_log, blue, "tcopy-ptr (RO)", "")

foo(lcopy_mut_log, orange, "lcopy (Mut)", "Frequency")
foo(insert_mut_log, orange, "insert (Mut)", "")
foo(tcopy_mut_log, orange, "tcopy (Mut)", "")
foo(tcopy_ptr_mut_log, orange, "tcopy-ptr (Mut)", "")




# par(mfrow = c(1, 3))
# 
# boxplot(lcopy_imm_log, lcopy_mut_log,
#         ylab = "log2 of number of tried rules",
#         col = cols)
# boxplot(tcopy_imm_log, tcopy_mut_log,
#         col = cols)
# boxplot(tcopy_ptr_imm_log, tcopy_ptr_mut_log,
#         col = cols)


## So not too bad!
